Uncomputably Complex Renormalisation Group Flows

Renormalisation group (RG) methods provide one of the most important techniques for analysing the physics of many-body systems, both analytically and numerically. By iterating an RG map, which "course-grains" the description of a many-body system and generates a flow in the parameter space, physical properties of interest can be extracted even for complex models. RG analysis also provides an explanation of physical phenomena such as universality. Many systems exhibit simple RG flows, but more complicated -- even chaotic -- behaviour is also known. Nonetheless, the structure of such RG flows can still be analysed, elucidating the physics of the system, even if specific trajectories may be highly sensitive to the initial point. In contrast, recent work has shown that important physical properties of quantum many-body systems, such as its spectral gap and phase diagram, can be uncomputable. In this work, we show that such undecidable systems exhibit a novel type of RG flow, revealing a qualitatively different and more extreme form of unpredictability than chaotic RG flows. In contrast to chaotic RG flows in which initially close points can diverge exponentially, trajectories under these novel uncomputable RG flows can remain arbitrarily close together for an uncomputable number of iterations, before abruptly diverging to different fixed points that are in separate phases. The structure of such uncomputable RG flows is so complex that it cannot be computed or approximated, even in principle. We give a mathematically rigorous construction of the block-renormalisation-group map for the original undecidable many-body system that appeared in the literature (Cubitt, P\'erez-Garcia, Wolf, Nature 528, 207-211 (2015)). We prove that each step of this RG map is computable, and that it converges to the correct fixed points, yet the resulting RG flow is uncomputable.

==> notebook-Robinson_tiles_renormalization.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     79090,       2161]
NotebookOptionsPosition[     75399,       2097]
NotebookOutlinePosition[     75772,       2113]
CellTagsIndexPosition[     75729,       2110]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["Adjacent Robinson tiles rules", "Section"]], "Text",
 CellChangeTimes->{{3.78073921520284*^9, 3.7807392241928215`*^9}, {
  3.7807392789842243`*^9, 3.7807392823601913`*^9}, {3.7873910083962603`*^9, 
  3.7873910095960665`*^9}},ExpressionUUID->"22031c41-21ec-4c89-b1b7-\
67f53c10df13"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "inserted", " ", "by", " ", "hand", " ", "using", " ", "Robinson", " ", 
   "adjacency", " ", "rules"}], "*)"}]], "Input",
 CellChangeTimes->{{3.787390545668868*^9, 3.7873905570793653`*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"ae6799eb-f5e1-44ac-8612-d6e483702df8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"adjup1x1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"11", ",", "13", ",", "15", ",", "17", ",", "19", ",", "21"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "13", ",", "15", ",", "17", ",", "19", ",", "21"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12", ",", "14", ",", "16"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18", ",", "20", ",", "22"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "33", ",", "34", ",", "39", ",", "41", ",", "43", ",", "45", ",", "47", 
       ",", "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "33", ",", "34", ",", "39", ",", "41", ",", "43", ",", "45", ",", "47", 
       ",", "49"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "36", ",", "46", ",", "48", ",", "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"35", ",", "36", ",", "46", ",", "48", ",", "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "38", ",", "40", ",", "42", ",", "44"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "38", ",", "40", ",", "42", ",", "44"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"31", ",", "32", ",", "51", ",", "52"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"31", ",", "32", ",", "51", ",", "52"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"30", ",", "53", ",", "54"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"30", ",", "53", ",", "54"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"29", ",", "55", ",", "56"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"29", ",", "55", ",", "56"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"23", ",", "24"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"25", ",", "26"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"23", ",", "24"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"25", ",", "26"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"23", ",", "24"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"25", ",", "26"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"23", ",", "24"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"27", ",", "28"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"23", ",", "24"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"27", ",", "28"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"23", ",", "24"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"27", ",", "28"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"23", ",", "24"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"23", ",", "24"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"25", ",", "26"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"25", ",", "26"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"27", ",", "28"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"27", ",", "28"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7806634711726403`*^9, 3.7806634783314915`*^9}, {
   3.780663567156839*^9, 3.7806635862547703`*^9}, {3.780663841092866*^9, 
   3.7806638627010946`*^9}, {3.780663908516514*^9, 3.7806639921716866`*^9}, 
   3.780664141776231*^9, {3.7806641889181013`*^9, 3.780664191190988*^9}, {
   3.7806642343954268`*^9, 3.7806642451706038`*^9}, {3.7806645119059134`*^9, 
   3.780664574403733*^9}, {3.780664642768829*^9, 3.7806646465786295`*^9}, {
   3.7806647315273495`*^9, 3.7806647352912846`*^9}, {3.7806650810213194`*^9, 
   3.7806651755823364`*^9}, {3.7806653896017694`*^9, 3.780665423737438*^9}, {
   3.7806655007952642`*^9, 3.78066552568367*^9}, {3.7806656145030265`*^9, 
   3.780665631170442*^9}, 3.7806656626063385`*^9, {3.7806657746278534`*^9, 
   3.780665799749638*^9}, {3.7806658892132716`*^9, 3.780665923514498*^9}, {
   3.7806664330176487`*^9, 3.7806665318113575`*^9}, {3.7806665651411796`*^9, 
   3.7806665735446663`*^9}, 3.780666955003366*^9, {3.7806675186692753`*^9, 
   3.780667534501946*^9}, {3.7806708634161816`*^9, 3.7806708655953503`*^9}, 
   3.7824751591991425`*^9},
 CellLabel->"In[56]:=",ExpressionUUID->"eb72ee3c-474c-4120-8b86-ab6e769188c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"adjright1x1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"6", ",", "8", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "7", ",", "9", ",", "23", ",", "25", ",", "27"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "7", ",", "9", ",", "23", ",", "25", ",", "27"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"24", ",", "26", ",", "28"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "33", ",", "35", ",", "37", ",", "39", ",", "40", ",", "51", ",", "53", 
       ",", "55"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "33", ",", "35", ",", "37", ",", "39", ",", "40", ",", "51", ",", "53", 
       ",", "55"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "36", ",", "38", ",", "41", ",", "42"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"34", ",", "36", ",", "38", ",", "41", ",", "42"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"43", ",", "44", ",", "52", ",", "54", ",", "56"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"43", ",", "44", ",", "52", ",", "54", ",", "56"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"29", ",", "32", ",", "45", ",", "46"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"29", ",", "32", ",", "45", ",", "46"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"31", ",", "47", ",", "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"31", ",", "47", ",", "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"30", ",", "49", ",", "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"30", ",", "49", ",", "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15", ",", "16"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17", ",", "18"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21", ",", "22"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17", ",", "18"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21", ",", "22"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17", ",", "18"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21", ",", "22"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15", ",", "16"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15", ",", "16"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17", ",", "18"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17", ",", "18"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"19", ",", "20"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"19", ",", "20"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21", ",", "22"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21", ",", "22"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17", ",", "18"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"19", ",", "20"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17", ",", "18"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"19", ",", "20"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17", ",", "18"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"19", ",", "20"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.78066713010791*^9, 3.780667207234558*^9}, {
   3.780667256221486*^9, 3.7806672629993525`*^9}, 3.7806707193954782`*^9, {
   3.7806707698135858`*^9, 3.780670834092631*^9}, {3.780670975939705*^9, 
   3.7806709981709566`*^9}, 3.780671751947586*^9, {3.7806724961076355`*^9, 
   3.7806725476191325`*^9}, {3.780672787346761*^9, 3.7806727906130333`*^9}, {
   3.7806728227370553`*^9, 3.780672829924828*^9}, 3.780674343975546*^9, {
   3.7806744361498775`*^9, 3.78067446100336*^9}, {3.7806748549493923`*^9, 
   3.7806748554281054`*^9}, {3.7806754387564273`*^9, 
   3.7806755453941174`*^9}, {3.7807332678826575`*^9, 3.7807332682915983`*^9}, 
   3.782475185011134*^9},
 CellLabel->"In[57]:=",ExpressionUUID->"adf24c45-2593-4801-9748-e332729fe0b0"],

Cell[TextData[StyleBox["Allowed 2x2 supertiles", "Section"]], "Text",
 CellChangeTimes->{{3.7807205140427823`*^9, 3.7807205517120457`*^9}, 
   3.7824752087242794`*^9, {3.7873909921566963`*^9, 3.7873909935240383`*^9}, 
   3.7873999743316483`*^9},ExpressionUUID->"8a393cda-d4bd-41fb-a860-\
93163ab9b0c6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"supertiles", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Table", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"forthtile", "=", 
          RowBox[{"Intersection", "[", 
           RowBox[{
            RowBox[{"adjup1x1", "[", 
             RowBox[{"[", "ell", "]"}], "]"}], ",", 
            RowBox[{"adjright1x1", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"supertiles", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"k", ",", "m"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "ell"}], "}"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"m", ",", "forthtile"}], "}"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Clear", "[", "forthtile", "]"}], ";"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"ell", ",", 
          RowBox[{"adjright1x1", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "}"}]}], "]"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"adjup1x1", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], "}"}]}], "]"}], 
    "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "4"}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "/@", "supertiles"}]}], "Input",
 CellChangeTimes->{{3.780721317057371*^9, 3.780721362943948*^9}, {
   3.7807222396520348`*^9, 3.780722265057778*^9}, {3.780722444022399*^9, 
   3.780722531146108*^9}, {3.780722945524872*^9, 3.7807229502695084`*^9}, {
   3.78072300255621*^9, 3.7807231123825455`*^9}, {3.7807243420851765`*^9, 
   3.780724373159049*^9}, {3.780724665653077*^9, 3.7807247176140795`*^9}, {
   3.780724773021864*^9, 3.780724788202281*^9}, {3.780724840229082*^9, 
   3.780724851302487*^9}, {3.780725043972065*^9, 3.7807250856665354`*^9}, {
   3.7807252491571927`*^9, 3.7807252762786417`*^9}, {3.7807256895399237`*^9, 
   3.7807256927144575`*^9}, {3.7807332740471687`*^9, 
   3.7807332799344454`*^9}, {3.7824752482305665`*^9, 
   3.7824752719176893`*^9}, {3.7824753240059304`*^9, 3.7824753523028135`*^9}, 
   3.7824753968717337`*^9, {3.782475547191245*^9, 3.7824755757746997`*^9}, {
   3.7824781051039705`*^9, 3.7824781053882093`*^9}, {3.787390819554532*^9, 
   3.7873908195625253`*^9}, 3.7873909127086554`*^9, {3.787399935647898*^9, 
   3.787399937745824*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"caf51578-3f28-4b41-bdff-357a74a2f8c2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"11", "33"},
       {"1", "6"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"11", "39"},
       {"1", "6"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"11", "35"},
       {"1", "8"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"11", "37"},
       {"1", "10"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"11", "40"},
       {"1", "10"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"13", "34"},
       {"1", "6"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"13", "41"},
       {"1", "6"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"13", "36"},
       {"1", "8"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"13", "38"},
       {"1", "10"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"13", "42"},
       {"1", "10"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"15", "43"},
       {"1", "6"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"15", "44"},
       {"1", "10"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"17", "45"},
       {"1", "6"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"17", "46"},
       {"1", "8"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"19", "47"},
       {"1", "6"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"19", "48"},
       {"1", "8"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"21", "49"},
       {"1", "6"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"21", "50"},
       {"1", "8"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"11", "33"},
       {"2", "5"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"11", "39"},
       {"2", "5"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"11", "35"},
       {"2", "7"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"11", "37"},
       {"2", "9"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"11", "40"},
       {"2", "9"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"11", "51"},
       {"2", "23"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"11", "53"},
       {"2", "25"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"11", "55"},
       {"2", "27"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"13", "34"},
       {"2", "5"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"13", "41"},
       {"2", "5"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"13", "36"},
       {"2", "7"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"13", "38"},
       {"2", "9"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"13", "42"},
       {"2", "9"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"15", "43"},
       {"2", "5"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"15", "44"},
       {"2", "9"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"15", "52"},
       {"2", "23"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"15", "54"},
       {"2", "25"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"15", "56"},
       {"2", "27"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"17", "45"},
       {"2", "5"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"17", "46"},
       {"2", "7"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"17", "32"},
       {"2", "23"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"17", "29"},
       {"2", "27"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"19", "47"},
       {"2", "5"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"19", "48"},
       {"2", "7"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"19", "31"},
       {"2", "23"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"21", "49"},
       {"2", "5"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"21", "50"},
       {"2", "7"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"21", "30"},
       {"2", "25"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"12", "33"},
       {"3", "5"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"12", "39"},
       {"3", "5"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"12", "35"},
       {"3", "7"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"12", "37"},
       {"3", "9"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"12", "40"},
       {"3", "9"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"12", "51"},
       {"3", "23"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"12", "53"},
       {"3", "25"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"12", "55"},
       {"3", "27"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"14", "34"},
       {"3", "5"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"14", "41"},
       {"3", "5"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"14", "36"},
       {"3", "7"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"14", "38"},
       {"3", "9"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"14", "42"},
       {"3", "9"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", "43"},
       {"3", "5"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", "44"},
       {"3", "9"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", "52"},
       {"3", "23"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", "54"},
       {"3", "25"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", "56"},
       {"3", "27"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"18", "32"},
       {"4", "24"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"18", "29"},
       {"4", "28"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"20", "31"},
       {"4", "24"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"22", "30"},
       {"4", "26"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{{3.7824755615974483`*^9, 3.782475576427953*^9}, {
   3.7824780811968937`*^9, 3.7824781448666515`*^9}, 3.782485989743321*^9, 
   3.782488150378534*^9, 3.7825641523229876`*^9, 3.787381315387439*^9, 
   3.787390448428831*^9, 3.787390938561963*^9, 3.787391200068756*^9, 
   3.7873915910278177`*^9, 3.7873918243731804`*^9, 3.7873999578407516`*^9, {
   3.7873999935097747`*^9, 3.78740001907854*^9}},
 CellLabel->"Out[60]=",ExpressionUUID->"c0cce0ac-ff57-4fcf-a0a7-2f4d8895cf6e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"lengthsupertiles", "=", 
  RowBox[{"Length", "[", "supertiles", "]"}]}]], "Input",
 CellLabel->"In[61]:=",ExpressionUUID->"35dde708-fc9e-4e26-ad62-dadecc73875a"],

Cell[BoxData["68"], "Output",
 CellChangeTimes->{
  3.787399957961459*^9, {3.787399993618515*^9, 3.7874000191872797`*^9}},
 CellLabel->"Out[61]=",ExpressionUUID->"e4fc94fa-a6bf-4b66-9eb2-4bc0d5b09fb3"]
}, Open  ]],

Cell[TextData[StyleBox["Adjacency rules for supertiles", "Section"]], "Text",
 CellChangeTimes->{{3.780727266698288*^9, 3.7807272975272665`*^9}, {
   3.787391021075373*^9, 3.7873910296953278`*^9}, 3.787399930274144*^9, 
   3.787399969090853*^9},ExpressionUUID->"da841765-358b-4f73-a906-\
70ac69ade79f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"UP2x2", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RIGHT2x2", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"uprowj", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"rightrowj", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{
             RowBox[{"adjright1x1", "[", 
              RowBox[{"[", 
               RowBox[{"supertiles", "[", 
                RowBox[{"[", 
                 RowBox[{"j", ",", "2", ",", "2"}], "]"}], "]"}], "]"}], 
              "]"}], ",", 
             RowBox[{"supertiles", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "2", ",", "1"}], "]"}], "]"}]}], "]"}], "&&", 
           RowBox[{"MemberQ", "[", 
            RowBox[{
             RowBox[{"adjright1x1", "[", 
              RowBox[{"[", 
               RowBox[{"supertiles", "[", 
                RowBox[{"[", 
                 RowBox[{"j", ",", "1", ",", "2"}], "]"}], "]"}], "]"}], 
              "]"}], ",", 
             RowBox[{"supertiles", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "1", ",", "1"}], "]"}], "]"}]}], "]"}], "&&", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"supertiles", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", "2", ",", "1"}], "]"}], "]"}], ",", 
              RowBox[{"supertiles", "[", 
               RowBox[{"[", 
                RowBox[{"k", ",", "2", ",", "1"}], "]"}], "]"}]}], "}"}], 
            "\[NotEqual]", 
            RowBox[{"{", 
             RowBox[{"2", ",", "4"}], "}"}]}], "&&", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"supertiles", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", "2", ",", "1"}], "]"}], "]"}], ",", 
              RowBox[{"supertiles", "[", 
               RowBox[{"[", 
                RowBox[{"k", ",", "2", ",", "1"}], "]"}], "]"}]}], "}"}], 
            "\[NotEqual]", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}]}]}], ",", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"rightrowj", ",", "k"}], "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{
             RowBox[{"adjup1x1", "[", 
              RowBox[{"[", 
               RowBox[{"supertiles", "[", 
                RowBox[{"[", 
                 RowBox[{"j", ",", "1", ",", "1"}], "]"}], "]"}], "]"}], 
              "]"}], ",", 
             RowBox[{"supertiles", "[", 
              RowBox[{"[", 
               RowBox[{"k", ",", "2", ",", "1"}], "]"}], "]"}]}], "]"}], "&&", 
           RowBox[{"MemberQ", "[", 
            RowBox[{
             RowBox[{"adjup1x1", "[", 
              RowBox[{"[", 
               RowBox[{"supertiles", "[", 
                RowBox[{"[", 
                 RowBox[{"j", ",", "1", ",", "2"}], "]"}], "]"}], "]"}], 
              "]"}], ",", 
             RowBox[{
              RowBox[{"supertiles", "[", 
               RowBox[{"[", 
                RowBox[{"k", ",", "2", ",", "2"}], "]"}], "]"}], "&&", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"supertiles", "[", 
                  RowBox[{"[", 
                   RowBox[{"j", ",", "2", ",", "1"}], "]"}], "]"}], ",", 
                 RowBox[{"supertiles", "[", 
                  RowBox[{"[", 
                   RowBox[{"k", ",", "2", ",", "1"}], "]"}], "]"}]}], "}"}], 
               "\[NotEqual]", 
               RowBox[{"{", 
                RowBox[{"2", ",", "4"}], "}"}]}], "&&", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"supertiles", "[", 
                  RowBox[{"[", 
                   RowBox[{"j", ",", "2", ",", "1"}], "]"}], "]"}], ",", 
                 RowBox[{"supertiles", "[", 
                  RowBox[{"[", 
                   RowBox[{"k", ",", "2", ",", "1"}], "]"}], "]"}]}], "}"}], 
               "\[NotEqual]", 
               RowBox[{"{", 
                RowBox[{"1", ",", "3"}], "}"}]}]}]}], "]"}]}], ",", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"uprowj", ",", "k"}], "]"}]}], "]"}], ";"}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "lengthsupertiles"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"UP2x2", ",", "uprowj"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"RIGHT2x2", ",", "rightrowj"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Clear", "[", 
      RowBox[{"uprowj", ",", "rightrowj"}], "]"}], ";"}], 
    "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "lengthsupertiles"}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7824758476849875`*^9, 3.7824759545432606`*^9}, {
  3.782488050444762*^9, 3.7824880679309793`*^9}, {3.787390819568522*^9, 
  3.787390819611408*^9}, {3.787390908932765*^9, 3.7873909089347725`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"1f011c59-7a53-43e8-81f9-2f8c229acb42"],

Cell[TextData[StyleBox["Renormalization map", "Section"]], "Text",
 CellChangeTimes->{{3.787381728132839*^9, 3.7873817432115173`*^9}, 
   3.7873855278859577`*^9},ExpressionUUID->"8d27e89e-8d84-49f7-98f0-\
4cbee23bc643"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "the", " ", "following", " ", "function", " ", "relates", " ", "each", " ", 
   "supertile", " ", "with", " ", "the", " ", "corresponding", " ", 
   "Robinson", " ", "tile", " ", "using", " ", "the", " ", "renormalization", 
   " ", 
   RowBox[{"map", ".", " ", "Allowed"}], " ", "but", " ", "not", " ", 
   "appearing", " ", "supertiles", " ", "are", " ", "numbered", " ", 
   "between", " ", "57", " ", "and", " ", "68", " ", "and", " ", 
   "subsequently", " ", "discarded", " ", "in", " ", "the", " ", 
   "isomorphism"}], "*)"}]], "Input",
 CellChangeTimes->{{3.787391235970798*^9, 3.78739140896821*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"38c958b5-eb78-44d9-8f97-c56018e38c9c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"labelrenormalization", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"cross", "=", 
      RowBox[{"supertiles", "[", 
       RowBox[{"[", 
        RowBox[{"j", ",", "2", ",", "1"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"free", "=", 
      RowBox[{"supertiles", "[", 
       RowBox[{"[", 
        RowBox[{"j", ",", "1", ",", "2"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{"cross", "\[Equal]", "2"}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"labelrenormalization", ",", "free"}], "]"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"cross", "\[Equal]", "1"}], " ", "&&", " ", 
         RowBox[{"MemberQ", "[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"33", ",", "38"}], "]"}], ",", "free"}], "]"}]}], "||", 
        RowBox[{
         RowBox[{"cross", "\[Equal]", "3"}], "&&", 
         RowBox[{"MemberQ", "[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"39", ",", "44"}], "]"}], ",", "free"}], "]"}]}]}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"labelrenormalization", ",", 
         RowBox[{"free", "+", "24"}]}], "]"}], ",", "True", ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"labelrenormalization", ",", 
         RowBox[{"free", "-", "28"}]}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Clear", "[", 
      RowBox[{"cross", ",", "free"}], "]"}], ";"}], "\[IndentingNewLine]", 
    ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "68"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", "labelrenormalization"}], "Input",
 CellChangeTimes->{{3.7873841621018353`*^9, 3.7873842171446238`*^9}, {
   3.7873843141133595`*^9, 3.7873843572330866`*^9}, {3.7873843915483136`*^9, 
   3.7873844804606094`*^9}, {3.7873845495588727`*^9, 3.787384572983238*^9}, {
   3.7873847509274597`*^9, 3.787384756214323*^9}, {3.787384910246467*^9, 
   3.787384962088866*^9}, {3.7873850124930964`*^9, 3.7873850259331613`*^9}, 
   3.7873850826624813`*^9, {3.787385252182217*^9, 3.787385254125991*^9}, {
   3.7873908196203823`*^9, 3.787390819623371*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"b6e08600-a6e0-4bc5-823a-c38bd6330845"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "57", ",", "11", ",", "59", ",", "61", ",", "12", ",", "58", ",", "13", ",",
    "60", ",", "62", ",", "14", ",", "15", ",", "16", ",", "17", ",", "18", 
   ",", "19", ",", "20", ",", "21", ",", "22", ",", "33", ",", "39", ",", 
   "35", ",", "37", ",", "40", ",", "51", ",", "53", ",", "55", ",", "34", 
   ",", "41", ",", "36", ",", "38", ",", "42", ",", "43", ",", "44", ",", 
   "52", ",", "54", ",", "56", ",", "45", ",", "46", ",", "32", ",", "29", 
   ",", "47", ",", "48", ",", "31", ",", "49", ",", "50", ",", "30", ",", "5",
    ",", "63", ",", "7", ",", "9", ",", "64", ",", "23", ",", "25", ",", "27",
    ",", "6", ",", "65", ",", "8", ",", "10", ",", "66", ",", "67", ",", "68",
    ",", "24", ",", "26", ",", "28", ",", "4", ",", "1", ",", "3", ",", "2"}],
   "}"}]], "Output",
 CellChangeTimes->{
  3.787384967844437*^9, 3.7873850289500837`*^9, 3.7873850833266945`*^9, {
   3.78738525922537*^9, 3.787385261862335*^9}, 3.7873904485814495`*^9, 
   3.7873909386886463`*^9, 3.7873912001954412`*^9, 3.787391591169469*^9, 
   3.7873918245177827`*^9, 3.787399958037227*^9, {3.78739999369331*^9, 
   3.7874000192660723`*^9}},
 CellLabel->"Out[68]=",ExpressionUUID->"2139c271-ecd8-4cf7-919c-0dfd1bbe63f7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "check", " ", "whether", " ", "this", " ", "is", " ", "a", " ", 
   "bijection"}], "*)"}]], "Input",
 CellChangeTimes->{{3.787390376044409*^9, 3.7873903962114873`*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"08765bde-c077-4234-9a6f-34321a6fe67d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Sort", "@", "labelrenormalization"}], "\[Equal]", 
  RowBox[{"Range", "[", "68", "]"}]}]], "Input",
 CellChangeTimes->{{3.7873850889885664`*^9, 3.7873851158177977`*^9}, 
   3.7873852522021637`*^9},
 CellLabel->"In[70]:=",ExpressionUUID->"06aabbe0-4349-4d3d-9ead-cbd7441e4543"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.7873850948917675`*^9, 3.7873851161828437`*^9}, 
   3.7873855216227026`*^9, 3.787390448650239*^9, 3.787390938755465*^9, 
   3.7873912002482967`*^9, 3.787391591229306*^9, 3.787391824573634*^9, 
   3.787399958108037*^9, {3.7873999937531357`*^9, 3.787400019321931*^9}},
 CellLabel->"Out[70]=",ExpressionUUID->"82daa293-4adf-4836-b674-8e98f88158df"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"inverselabelrenormalization", "=", 
  RowBox[{"Flatten", "@", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Position", "[", 
      RowBox[{"labelrenormalization", ",", "j"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "68"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7873875688125334`*^9, 3.7873876656017523`*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"a305e5f3-b1cf-4084-9143-bd3f8a7639a4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "66", ",", "68", ",", "67", ",", "65", ",", "47", ",", "55", ",", "49", ",",
    "57", ",", "50", ",", "58", ",", "2", ",", "5", ",", "7", ",", "10", ",", 
   "11", ",", "12", ",", "13", ",", "14", ",", "15", ",", "16", ",", "17", 
   ",", "18", ",", "52", ",", "62", ",", "53", ",", "63", ",", "54", ",", 
   "64", ",", "40", ",", "46", ",", "43", ",", "39", ",", "19", ",", "27", 
   ",", "21", ",", "29", ",", "22", ",", "30", ",", "20", ",", "23", ",", 
   "28", ",", "31", ",", "32", ",", "33", ",", "37", ",", "38", ",", "41", 
   ",", "42", ",", "44", ",", "45", ",", "24", ",", "34", ",", "25", ",", 
   "35", ",", "26", ",", "36", ",", "1", ",", "6", ",", "3", ",", "8", ",", 
   "4", ",", "9", ",", "48", ",", "51", ",", "56", ",", "59", ",", "60", ",", 
   "61"}], "}"}]], "Output",
 CellChangeTimes->{{3.7873876535748987`*^9, 3.787387666044529*^9}, 
   3.787390448712102*^9, 3.787390938801344*^9, 3.7873912002931795`*^9, 
   3.787391591278178*^9, 3.7873918246274896`*^9, 3.787399958158925*^9, {
   3.7873999937980347`*^9, 3.787400019368806*^9}},
 CellLabel->"Out[71]=",ExpressionUUID->"6f266e76-4d23-4769-aa20-ba2bdaa2bfb4"]
}, Open  ]],

Cell[TextData[StyleBox["Graphs isomorphism for the adjacency rules", \
"Section"]], "Text",
 CellChangeTimes->{{3.7824799456746016`*^9, 3.782479959244318*^9}, {
  3.787391046500387*^9, 
  3.787391051998693*^9}},ExpressionUUID->"265ce8c9-5ad7-401c-ab95-\
50d834accb09"],

Cell[TextData[StyleBox["up rules", "Subsubsection"]], "Text",
 CellChangeTimes->{{3.787390227298089*^9, 
  3.7873902292927513`*^9}},ExpressionUUID->"51292646-38bb-4789-a872-\
5a7822ecda4f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Sort", "/@", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"labelrenormalization", "[", 
      RowBox[{"[", "p", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "UP2x2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "q"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Intersection", "[", 
     RowBox[{
      RowBox[{"Range", "[", "56", "]"}], ",", "j"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "%"}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"permutedadjup2x2", "=", 
  RowBox[{"%", "[", 
   RowBox[{"[", 
    RowBox[{"inverselabelrenormalization", "[", 
     RowBox[{"[", 
      RowBox[{"1", ";;", "56"}], "]"}], "]"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.787386043361741*^9, 3.787386118826929*^9}, {
  3.787386292801792*^9, 3.7873862949300737`*^9}, {3.7873864851307898`*^9, 
  3.7873865353834295`*^9}, {3.7873867244820366`*^9, 3.7873867332446327`*^9}, {
  3.7873869343907957`*^9, 3.787386940718875*^9}, {3.7873899608375745`*^9, 
  3.787389977073165*^9}, {3.7873901695395126`*^9, 3.7873901700691385`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"ed9f2ba3-9369-45e0-80a1-638bc8550117"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"11", ",", "13", ",", "15", ",", "17", ",", "19", ",", "21"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "13", ",", "15", ",", "17", ",", "19", ",", "21"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "14", ",", "16"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "20", ",", "22"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "33", ",", "34", ",", "39", ",", "41", ",", "43", ",", "45", ",", "47", 
     ",", "49"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "33", ",", "34", ",", "39", ",", "41", ",", "43", ",", "45", ",", "47", 
     ",", "49"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "36", ",", "46", ",", "48", ",", "50"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35", ",", "36", ",", "46", ",", "48", ",", "50"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "38", ",", "40", ",", "42", ",", "44"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", "38", ",", "40", ",", "42", ",", "44"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", "2", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", "2", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", "2", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "32", ",", "51", ",", "52"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "32", ",", "51", ",", "52"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "53", ",", "54"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "53", ",", "54"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "55", ",", "56"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "55", ",", "56"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "24"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "26"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "24"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "26"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "24"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "26"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "24"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "28"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "24"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "28"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "24"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "28"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "24"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "24"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "26"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "26"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "28"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "28"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7873861200725946`*^9, 3.7873862958855133`*^9, {3.787386506971393*^9, 
   3.7873865357534647`*^9}, 3.787386737917144*^9, 3.787386944118808*^9, 
   3.7873899776257124`*^9, 3.787390170712407*^9, 3.7873904496535563`*^9, 
   3.7873909388561993`*^9, 3.787391200346039*^9, 3.7873915913330317`*^9, 
   3.787391824685335*^9, 3.787399958216776*^9, {3.7873999938518877`*^9, 
   3.787400019420697*^9}},
 CellLabel->"Out[74]=",ExpressionUUID->"bca3643c-303a-4924-8825-682999db8f72"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"are", " ", "the", " ", "two", " ", "graphs", " ", 
   RowBox[{"isomorphic", "?"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7873914191230917`*^9, 3.7873914287932014`*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"bbc25190-d540-45b2-b1c3-c05c9592c5ca"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"permutedadjup2x2", "\[Equal]", "adjup1x1"}]], "Input",
 CellChangeTimes->{{3.7873902127071285`*^9, 3.787390218341057*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"f6bab623-4453-40a2-8160-f311d4375b07"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.7873902188377028`*^9, 3.787390449836097*^9, 3.7873909389010754`*^9, 
   3.7873912003909163`*^9, 3.787391591403812*^9, 3.787391824748167*^9, 
   3.787399958291574*^9, {3.787399993903721*^9, 3.787400019475546*^9}},
 CellLabel->"Out[76]=",ExpressionUUID->"bcf9c729-bca4-4168-b50e-86a72ceaf4e7"]
}, Open  ]],

Cell[TextData[StyleBox["right rules", "Subsubsection"]], "Text",
 CellChangeTimes->{{3.78739023880731*^9, 
  3.7873902422311926`*^9}},ExpressionUUID->"4e8b0f9b-66ca-43f3-b906-\
4393c2065a56"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Sort", "/@", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"labelrenormalization", "[", 
      RowBox[{"[", "p", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "RIGHT2x2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "q"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Intersection", "[", 
     RowBox[{
      RowBox[{"Range", "[", "56", "]"}], ",", "j"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "%"}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"permutedadjright2x2", "=", 
  RowBox[{"%", "[", 
   RowBox[{"[", 
    RowBox[{"inverselabelrenormalization", "[", 
     RowBox[{"[", 
      RowBox[{"1", ";;", "56"}], "]"}], "]"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.787390463698005*^9, 3.787390483429281*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"b8bb7fb4-d2e3-4d46-aaa6-322e6dcb4dfe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"6", ",", "8", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "7", ",", "9", ",", "23", ",", "25", ",", "27"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "7", ",", "9", ",", "23", ",", "25", ",", "27"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "26", ",", "28"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", "2", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", "2", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", "2", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "33", ",", "35", ",", "37", ",", "39", ",", "40", ",", "51", ",", "53", 
     ",", "55"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "33", ",", "35", ",", "37", ",", "39", ",", "40", ",", "51", ",", "53", 
     ",", "55"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "36", ",", "38", ",", "41", ",", "42"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34", ",", "36", ",", "38", ",", "41", ",", "42"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "44", ",", "52", ",", "54", ",", "56"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43", ",", "44", ",", "52", ",", "54", ",", "56"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "32", ",", "45", ",", "46"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29", ",", "32", ",", "45", ",", "46"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "47", ",", "48"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "47", ",", "48"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "49", ",", "50"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30", ",", "49", ",", "50"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", "3", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", "3", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", "3", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "16"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "18"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "22"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "18"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "22"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "18"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "22"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "16"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "16"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "18"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "18"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "20"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "20"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "22"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "22"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "18"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "20"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "18"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "20"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "18"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "20"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7873904975565042`*^9, 3.7873909390007815`*^9, 3.7873912004846687`*^9, 
   3.7873915914606905`*^9, 3.7873918248010254`*^9, 3.787399958349142*^9, {
   3.787399993954585*^9, 3.7874000195270452`*^9}},
 CellLabel->"Out[79]=",ExpressionUUID->"77de01c1-7635-45b0-a548-1ef6a9b27187"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"are", " ", "the", " ", "two", " ", "graphs", " ", 
   RowBox[{"isomorphic", "?"}]}], "*)"}]], "Input",
 CellLabel->"In[80]:=",ExpressionUUID->"a3d9edf0-7cb4-4cc9-9f96-7a82644813a6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"permutedadjright2x2", "\[Equal]", "adjright1x1"}]], "Input",
 CellChangeTimes->{{3.7873905018839064`*^9, 3.787390507741245*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"9592d912-c443-4331-985d-28f2b5929f43"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.7873905082020125`*^9, 3.7873909398665004`*^9, 3.7873912005275536`*^9, 
   3.787391591527504*^9, 3.787391824856877*^9, 3.787399958420951*^9, {
   3.787399994010436*^9, 3.7874000195821548`*^9}},
 CellLabel->"Out[81]=",ExpressionUUID->"7b349be5-0130-4955-8d4e-24c64994f83a"]
}, Open  ]]
},
WindowSize->{1092, 866},
WindowMargins->{{187, Automatic}, {Automatic, 0}},
Magnification:>1.2 Inherited,
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 306, 4, 60, "Text",ExpressionUUID->"22031c41-21ec-4c89-b1b7-67f53c10df13"],
Cell[867, 26, 312, 6, 35, "Input",ExpressionUUID->"ae6799eb-f5e1-44ac-8612-d6e483702df8"],
Cell[1182, 34, 5218, 132, 180, "Input",ExpressionUUID->"eb72ee3c-474c-4120-8b86-ab6e769188c9"],
Cell[6403, 168, 4815, 127, 180, "Input",ExpressionUUID->"adf24c45-2593-4801-9748-e332729fe0b0"],
Cell[11221, 297, 302, 4, 60, "Text",ExpressionUUID->"8a393cda-d4bd-41fb-a860-93163ab9b0c6"],
Cell[CellGroupData[{
Cell[11548, 305, 2865, 63, 276, "Input",ExpressionUUID->"caf51578-3f28-4b41-bdff-357a74a2f8c2"],
Cell[14416, 370, 34298, 1029, 314, "Output",ExpressionUUID->"c0cce0ac-ff57-4fcf-a0a7-2f4d8895cf6e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48751, 1404, 185, 3, 35, "Input",ExpressionUUID->"35dde708-fc9e-4e26-ad62-dadecc73875a"],
Cell[48939, 1409, 201, 3, 39, "Output",ExpressionUUID->"e4fc94fa-a6bf-4b66-9eb2-4bc0d5b09fb3"]
}, Open  ]],
Cell[49155, 1415, 302, 4, 60, "Text",ExpressionUUID->"da841765-358b-4f73-a906-70ac69ade79f"],
Cell[49460, 1421, 5551, 139, 468, "Input",ExpressionUUID->"1f011c59-7a53-43e8-81f9-2f8c229acb42"],
Cell[55014, 1562, 219, 3, 60, "Text",ExpressionUUID->"8d27e89e-8d84-49f7-98f0-4cbee23bc643"],
Cell[55236, 1567, 731, 13, 84, "Input",ExpressionUUID->"38c958b5-eb78-44d9-8f97-c56018e38c9c"],
Cell[CellGroupData[{
Cell[55992, 1584, 2387, 56, 252, "Input",ExpressionUUID->"b6e08600-a6e0-4bc5-823a-c38bd6330845"],
Cell[58382, 1642, 1254, 20, 88, "Output",ExpressionUUID->"2139c271-ecd8-4cf7-919c-0dfd1bbe63f7"]
}, Open  ]],
Cell[59651, 1665, 290, 6, 35, "Input",ExpressionUUID->"08765bde-c077-4234-9a6f-34321a6fe67d"],
Cell[CellGroupData[{
Cell[59966, 1675, 311, 6, 35, "Input",ExpressionUUID->"06aabbe0-4349-4d3d-9ead-cbd7441e4543"],
Cell[60280, 1683, 398, 5, 39, "Output",ExpressionUUID->"82daa293-4adf-4836-b674-8e98f88158df"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60715, 1693, 449, 10, 35, "Input",ExpressionUUID->"a305e5f3-b1cf-4084-9143-bd3f8a7639a4"],
Cell[61167, 1705, 1178, 18, 88, "Output",ExpressionUUID->"6f266e76-4d23-4769-aa20-ba2bdaa2bfb4"]
}, Open  ]],
Cell[62360, 1726, 268, 5, 60, "Text",ExpressionUUID->"265ce8c9-5ad7-401c-ab95-50d834accb09"],
Cell[62631, 1733, 189, 3, 47, "Text",ExpressionUUID->"51292646-38bb-4789-a872-5a7822ecda4f"],
Cell[CellGroupData[{
Cell[62845, 1740, 1263, 30, 84, "Input",ExpressionUUID->"ed9f2ba3-9369-45e0-80a1-638bc8550117"],
Cell[64111, 1772, 4266, 122, 184, "Output",ExpressionUUID->"bca3643c-303a-4924-8825-682999db8f72"]
}, Open  ]],
Cell[68392, 1897, 292, 5, 35, "Input",ExpressionUUID->"bbc25190-d540-45b2-b1c3-c05c9592c5ca"],
Cell[CellGroupData[{
Cell[68709, 1906, 225, 3, 35, "Input",ExpressionUUID->"f6bab623-4453-40a2-8160-f311d4375b07"],
Cell[68937, 1911, 347, 5, 39, "Output",ExpressionUUID->"bcf9c729-bca4-4168-b50e-86a72ceaf4e7"]
}, Open  ]],
Cell[69299, 1919, 191, 3, 47, "Text",ExpressionUUID->"4e8b0f9b-66ca-43f3-b906-4393c2065a56"],
Cell[CellGroupData[{
Cell[69515, 1926, 963, 26, 84, "Input",ExpressionUUID->"b8bb7fb4-d2e3-4d46-aaa6-322e6dcb4dfe"],
Cell[70481, 1954, 4079, 119, 184, "Output",ExpressionUUID->"77de01c1-7635-45b0-a548-1ef6a9b27187"]
}, Open  ]],
Cell[74575, 2076, 222, 4, 35, "Input",ExpressionUUID->"a3d9edf0-7cb4-4cc9-9f96-7a82644813a6"],
Cell[CellGroupData[{
Cell[74822, 2084, 231, 3, 35, "Input",ExpressionUUID->"9592d912-c443-4331-985d-28f2b5929f43"],
Cell[75056, 2089, 327, 5, 71, "Output",ExpressionUUID->"7b349be5-0130-4955-8d4e-24c64994f83a"]
}, Open  ]]
}
]
*)


